Satellite Operations and $\theta$

We study the behavior of the knot invariant $\theta$ under satellite operations. First, we prove that $\theta$ is additive under connected sum. We then introduce a computational tool to generate $t$-twisted Whitehead doubles and apply it to explore the case of untwisted Whitehead doubles. We propose a conjecture describing the behavior of $\theta$ on untwisted Whitehead doubles and verify the conjecture for the first 2977 prime knots. The pair of invariants $\Theta = (\Delta,\theta)$ was introduced by Bar-Natan and van der Veen, where $\Delta$ is the Alexander polynomial. The invariant $\theta$ is easily computable and effective at distinguishing knots. Further exploration of satellite operations and $\theta$ is proposed to reveal new patterns among cables and general satellites.

==> WD.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Wolfram 14.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       154,          7]
NotebookDataLength[     44982,       1054]
NotebookOptionsPosition[     44295,       1035]
NotebookOutlinePosition[     44695,       1051]
CellTagsIndexPosition[     44652,       1048]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Whitehead", " ", "Double", " ", "Generator", "\n", 
    RowBox[{"Author", ":", 
     RowBox[{"Luke", " ", "J", " ", "Seaton", "\n", "Last", " ", "Updated"}], 
     ":", 
     RowBox[{"23", " ", "August", " ", "2025"}]}]}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"SafeMod", "[", 
     RowBox[{"a_", ",", "n_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"Mod", "[", 
      RowBox[{
       RowBox[{"a", "-", "1"}], ",", "n"}], "]"}], "+", "1"}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"WD", " ", "takes", " ", "inputs", " ", "sign", " ", "s", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"1", " ", "or"}], " ", "-", "1"}], ")"}]}], ",", " ", 
     RowBox[{"any", " ", "knot", " ", "K"}], ",", " ", 
     RowBox[{
      RowBox[{
      "and", " ", "optional", " ", "input", " ", "integer", " ", "t", " ", 
       "to", " ", "output", " ", "the", " ", "t"}], "-", "twisted"}], ",", 
     " ", 
     RowBox[{"s", "-", 
      RowBox[{
      "clasped", " ", "Whitehead", " ", "double", " ", "of", " ", "the", " ", 
       "knot", " ", "K"}]}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"WD", "[", 
     RowBox[{"s_", ",", "K_", ",", 
      RowBox[{"t_", ":", "0"}]}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"WDPD", " ", "=", " ", 
         RowBox[{"{", "}"}]}], ",", " ", 
        RowBox[{"writhe", " ", "=", "0"}], ",", "a", ",", "b", ",", "c", ",", 
        "d", ",", "n", ",", "N", ",", "w", ",", "x", ",", "y", ",", "z"}], 
       "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{"Number", " ", "of", " ", "crossings", " ", "in", " ", "K"}], 
       "*)"}], "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"n", " ", "=", " ", 
        RowBox[{"Length", "[", 
         RowBox[{"PD", "[", "K", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{"Find", " ", "the", " ", "writhe"}], "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{"Do", "[", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"{", 
            RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "}"}], "=", 
           RowBox[{"List", " ", "@@", "crossing"}]}], ";", 
          "\[IndentingNewLine]", "\[IndentingNewLine]", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Mod", "[", 
              RowBox[{
               RowBox[{"b", "-", "d"}], ",", 
               RowBox[{"2", "n"}]}], "]"}], "==", 
             RowBox[{"Mod", "[", 
              RowBox[{
               RowBox[{"-", "1"}], ",", 
               RowBox[{"2", "n"}]}], "]"}]}], ",", 
            RowBox[{"writhe", "-=", "1"}], ",", 
            RowBox[{"writhe", "+=", "1"}]}], "]"}], ";"}], 
         "\[IndentingNewLine]", ",", "\[IndentingNewLine]", 
         RowBox[{"{", 
          RowBox[{"crossing", ",", 
           RowBox[{"List", " ", "@@", 
            RowBox[{"PD", "[", "K", "]"}]}]}], "}"}]}], "\[IndentingNewLine]",
         "]"}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
        "Process", " ", "each", " ", "crossing", " ", "into", " ", "four", " ",
          "new", " ", "crossings"}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"Do", "[", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"{", 
            RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "}"}], "=", 
           RowBox[{"List", " ", "@@", "crossing"}]}], ";", 
          "\[IndentingNewLine]", "\[IndentingNewLine]", 
          RowBox[{"(*", 
           RowBox[{"Number", " ", "of", " ", "edges", " ", "in", " ", "WD"}], 
           "*)"}], "\[IndentingNewLine]", 
          RowBox[{"N", "=", 
           RowBox[{
            RowBox[{"8", "n"}], "+", "4", "+", 
            RowBox[{"4", 
             RowBox[{"(", 
              RowBox[{"Abs", "[", 
               RowBox[{"writhe", "-", "t"}], "]"}], ")"}]}]}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"(*", 
           RowBox[{
           "New", " ", "edges", " ", "w", " ", "and", " ", "y", " ", "come", " ",
             "from", " ", "the", " ", "original", " ", "edge", " ", "a"}], 
           "*)"}], "\[IndentingNewLine]", 
          RowBox[{"(*", 
           RowBox[{"Similarly", ",", " ", 
            RowBox[{
            "x", " ", "and", " ", "z", " ", "come", " ", "from", " ", "b"}], ",",
             " ", 
            RowBox[{
            "this", " ", "can", " ", "be", " ", "seen", " ", "by", " ", 
             "overlaying", " ", "the", " ", "WD", " ", "diagram", " ", "on", " ",
              "top", " ", "of", " ", "the", " ", "original", " ", 
             "diagram"}]}], "*)"}], "\[IndentingNewLine]", 
          RowBox[{"w", "=", 
           RowBox[{"2", "a"}]}], ";", 
          RowBox[{"x", "=", 
           RowBox[{"2", "b"}]}], ";", 
          RowBox[{"y", "=", 
           RowBox[{
            RowBox[{"2", "a"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", "n"}], "-", "a"}], ")"}], "4"}], "+", "2"}]}], ";", 
          RowBox[{"z", "=", 
           RowBox[{
            RowBox[{"2", "b"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", "n"}], "-", "b"}], ")"}], "4"}], "+", "2"}]}], ";",
           "\[IndentingNewLine]", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"a", " ", "==", 
             RowBox[{"2", "n"}]}], ",", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"w", "=", "N"}], ";", 
              RowBox[{"y", "=", 
               RowBox[{"N", "-", "2", "-", 
                RowBox[{"4", 
                 RowBox[{"(", 
                  RowBox[{"Abs", "[", 
                   RowBox[{"writhe", "-", "t"}], "]"}], ")"}]}]}]}]}], 
             ")"}]}], "]"}], ";", "\[IndentingNewLine]", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"b", "==", 
               RowBox[{"2", "n"}]}], " ", "&&", " ", 
              RowBox[{
               RowBox[{"Mod", "[", 
                RowBox[{
                 RowBox[{"b", "-", "d"}], ",", 
                 RowBox[{"2", "n"}]}], "]"}], "==", 
               RowBox[{"Mod", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"2", "n"}]}], "]"}]}]}], ")"}], ",", 
            "\[IndentingNewLine]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x", "=", "N"}], ";", 
              RowBox[{"z", "=", 
               RowBox[{"N", "-", "2", "-", 
                RowBox[{"4", 
                 RowBox[{"(", 
                  RowBox[{"Abs", "[", 
                   RowBox[{"writhe", "-", "t"}], "]"}], ")"}]}]}]}]}], 
             ")"}]}], "]"}], ";", "\[IndentingNewLine]", 
          "\[IndentingNewLine]", 
          RowBox[{"(*", 
           RowBox[{"Negative", " ", "crossing"}], "*)"}], 
          "\[IndentingNewLine]", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Mod", "[", 
              RowBox[{
               RowBox[{"b", "-", "d"}], ",", 
               RowBox[{"2", "n"}]}], "]"}], "==", 
             RowBox[{"Mod", "[", 
              RowBox[{
               RowBox[{"-", "1"}], ",", 
               RowBox[{"2", "n"}]}], "]"}]}], ",", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"AppendTo", "[", 
              RowBox[{"WDPD", ",", " ", 
               RowBox[{"X", "[", 
                RowBox[{"w", ",", 
                 RowBox[{"SafeMod", "[", 
                  RowBox[{
                   RowBox[{"x", "+", "1"}], ",", "N"}], "]"}], ",", 
                 "\[IndentingNewLine]", 
                 RowBox[{"SafeMod", "[", 
                  RowBox[{
                   RowBox[{"w", "+", "1"}], ",", "N"}], "]"}], ",", 
                 RowBox[{"Mod", "[", 
                  RowBox[{
                   RowBox[{"x", "+", "2"}], ",", "N"}], "]"}]}], "]"}]}], 
              "]"}], ";", "\[IndentingNewLine]", 
             RowBox[{"AppendTo", "[", 
              RowBox[{"WDPD", ",", 
               RowBox[{"X", "[", 
                RowBox[{
                 RowBox[{"y", "-", "1"}], ",", 
                 RowBox[{"SafeMod", "[", 
                  RowBox[{
                   RowBox[{"x", "+", "1"}], ",", "N"}], "]"}], ",", "y", ",", 
                 "x"}], "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
             RowBox[{"AppendTo", "[", 
              RowBox[{"WDPD", ",", 
               RowBox[{"X", "[", 
                RowBox[{
                 RowBox[{"y", "-", "2"}], ",", 
                 RowBox[{"z", "-", "1"}], ",", 
                 RowBox[{"y", "-", "1"}], ",", "z"}], "]"}]}], "]"}], ";", 
             "\[IndentingNewLine]", 
             RowBox[{"AppendTo", "[", 
              RowBox[{"WDPD", ",", 
               RowBox[{"X", "[", 
                RowBox[{
                 RowBox[{"SafeMod", "[", 
                  RowBox[{
                   RowBox[{"w", "+", "1"}], ",", "N"}], "]"}], ",", 
                 RowBox[{"z", "-", "1"}], ",", 
                 RowBox[{"SafeMod", "[", 
                  RowBox[{
                   RowBox[{"w", "+", "2"}], ",", "N"}], "]"}], ",", 
                 RowBox[{"z", "-", "2"}]}], "]"}]}], "]"}], ";"}], 
            "\[IndentingNewLine]", ",", "\[IndentingNewLine]", 
            RowBox[{"(*", 
             RowBox[{"Postive", " ", "crossing"}], "*)"}], 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"AppendTo", "[", 
              RowBox[{"WDPD", ",", " ", 
               RowBox[{"X", "[", 
                RowBox[{"w", ",", 
                 RowBox[{"z", "+", "1"}], ",", 
                 RowBox[{"SafeMod", "[", 
                  RowBox[{
                   RowBox[{"w", "+", "1"}], ",", "N"}], "]"}], ",", 
                 RowBox[{"SafeMod", "[", 
                  RowBox[{
                   RowBox[{"z", "+", "2"}], ",", "N"}], "]"}]}], "]"}]}], 
              "]"}], ";", "\[IndentingNewLine]", 
             RowBox[{"AppendTo", "[", 
              RowBox[{"WDPD", ",", 
               RowBox[{"X", "[", 
                RowBox[{
                 RowBox[{"y", "-", "1"}], ",", 
                 RowBox[{"SafeMod", "[", 
                  RowBox[{
                   RowBox[{"z", "+", "1"}], ",", "N"}], "]"}], ",", "y", ",", 
                 "z"}], "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
             RowBox[{"AppendTo", "[", 
              RowBox[{"WDPD", ",", 
               RowBox[{"X", "[", 
                RowBox[{
                 RowBox[{"y", "-", "2"}], ",", 
                 RowBox[{"x", "-", "1"}], ",", 
                 RowBox[{"y", "-", "1"}], ",", "x"}], "]"}]}], "]"}], ";", 
             "\[IndentingNewLine]", 
             RowBox[{"AppendTo", "[", 
              RowBox[{"WDPD", ",", 
               RowBox[{"X", "[", 
                RowBox[{
                 RowBox[{"SafeMod", "[", 
                  RowBox[{
                   RowBox[{"w", "+", "1"}], ",", "N"}], "]"}], ",", 
                 RowBox[{"x", "-", "1"}], ",", 
                 RowBox[{"SafeMod", "[", 
                  RowBox[{
                   RowBox[{"w", "+", "2"}], ",", "N"}], "]"}], ",", 
                 RowBox[{"SafeMod", "[", 
                  RowBox[{
                   RowBox[{"x", "-", "2"}], ",", "N"}], "]"}]}], "]"}]}], 
              "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], ";"}], 
         "\[IndentingNewLine]", ",", "\[IndentingNewLine]", 
         RowBox[{"{", 
          RowBox[{"crossing", ",", 
           RowBox[{"List", " ", "@@", 
            RowBox[{"PD", "[", "K", "]"}]}]}], "}"}]}], "\[IndentingNewLine]",
         "]"}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{"Create", " ", "negative", 
         RowBox[{"(", 
          RowBox[{"s", "=", 
           RowBox[{"-", "1"}]}], ")"}], " ", "or", " ", "positive", 
         RowBox[{"(", 
          RowBox[{"s", "=", "else"}], ")"}], " ", "clasp"}], "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"s", "==", 
          RowBox[{"-", "1"}]}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"AppendTo", "[", 
           RowBox[{"WDPD", ",", 
            RowBox[{"X", "[", 
             RowBox[{
              RowBox[{"4", "n"}], ",", 
              RowBox[{"N", "-", "1", "-", 
               RowBox[{"2", 
                RowBox[{"(", 
                 RowBox[{"Abs", "[", 
                  RowBox[{"writhe", "-", "t"}], "]"}], ")"}]}]}], ",", 
              RowBox[{
               RowBox[{"4", "n"}], "+", "1"}], ",", 
              RowBox[{"N", "-", 
               RowBox[{"2", 
                RowBox[{"(", 
                 RowBox[{"Abs", "[", 
                  RowBox[{"writhe", "-", "t"}], "]"}], ")"}]}]}]}], "]"}]}], 
           "]"}], ";", "\[IndentingNewLine]", 
          RowBox[{"AppendTo", "[", 
           RowBox[{"WDPD", ",", 
            RowBox[{"X", "[", 
             RowBox[{
              RowBox[{"N", "-", "2", "-", 
               RowBox[{"2", 
                RowBox[{"(", 
                 RowBox[{"Abs", "[", 
                  RowBox[{"writhe", "-", "t"}], "]"}], ")"}]}]}], ",", 
              RowBox[{
               RowBox[{"4", "n"}], "+", "1"}], ",", 
              RowBox[{"N", "-", "1", "-", 
               RowBox[{"2", 
                RowBox[{"(", 
                 RowBox[{"Abs", "[", 
                  RowBox[{"writhe", "-", "t"}], "]"}], ")"}]}]}], ",", 
              RowBox[{
               RowBox[{"4", "n"}], "+", "2"}]}], "]"}]}], "]"}], ";"}], 
         "\[IndentingNewLine]", ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"AppendTo", "[", 
           RowBox[{"WDPD", ",", 
            RowBox[{"X", "[", 
             RowBox[{
              RowBox[{"N", "-", "1", "-", 
               RowBox[{"2", 
                RowBox[{"(", 
                 RowBox[{"Abs", "[", 
                  RowBox[{"writhe", "-", "t"}], "]"}], ")"}]}]}], ",", 
              RowBox[{
               RowBox[{"4", "n"}], "+", "1"}], ",", 
              RowBox[{"N", "-", 
               RowBox[{"2", 
                RowBox[{"(", 
                 RowBox[{"Abs", "[", 
                  RowBox[{"writhe", "-", "t"}], "]"}], ")"}]}]}], ",", 
              RowBox[{"4", "n"}]}], "]"}]}], "]"}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"AppendTo", "[", 
           RowBox[{"WDPD", ",", 
            RowBox[{"X", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"4", "n"}], "+", "1"}], ",", 
              RowBox[{"N", "-", "1", "-", 
               RowBox[{"2", 
                RowBox[{"(", 
                 RowBox[{"Abs", "[", 
                  RowBox[{"writhe", "-", "t"}], "]"}], ")"}]}]}], ",", 
              RowBox[{
               RowBox[{"4", "n"}], "+", "2"}], ",", 
              RowBox[{"N", "-", "2", "-", 
               RowBox[{"2", 
                RowBox[{"(", 
                 RowBox[{"Abs", "[", 
                  RowBox[{"writhe", "-", "t"}], "]"}], ")"}]}]}]}], "]"}]}], 
           "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{"Create", " ", "full"}], "-", "twists"}], "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{"claspCenter", " ", "=", " ", 
        RowBox[{"N", "-", "1", "-", 
         RowBox[{"2", 
          RowBox[{"(", 
           RowBox[{"Abs", "[", 
            RowBox[{"writhe", "-", "t"}], "]"}], ")"}]}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", 
         RowBox[{"i", "<=", 
          RowBox[{"writhe", "-", "t"}]}], ",", 
         RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"AppendTo", "[", 
           RowBox[{"WDPD", ",", 
            RowBox[{"X", "[", 
             RowBox[{
              RowBox[{"claspCenter", "-", 
               RowBox[{"2", "i"}], "-", "1"}], ",", " ", 
              RowBox[{"claspCenter", "+", 
               RowBox[{"2", "i"}], "+", "1"}], ",", 
              RowBox[{"claspCenter", "-", 
               RowBox[{"2", "i"}]}], ",", 
              RowBox[{"claspCenter", "+", 
               RowBox[{"2", "i"}]}]}], "]"}]}], "]"}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"AppendTo", "[", 
           RowBox[{"WDPD", ",", 
            RowBox[{"X", "[", 
             RowBox[{
              RowBox[{"claspCenter", "+", 
               RowBox[{"2", "i"}], "-", "1"}], ",", " ", 
              RowBox[{"claspCenter", "-", 
               RowBox[{"2", "i"}], "+", "1"}], ",", 
              RowBox[{"claspCenter", "+", 
               RowBox[{"2", "i"}]}], ",", 
              RowBox[{"claspCenter", "-", 
               RowBox[{"2", "i"}]}]}], "]"}]}], "]"}]}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", 
         RowBox[{"i", "<=", 
          RowBox[{
           RowBox[{"-", "writhe"}], "+", "t"}]}], ",", 
         RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"AppendTo", "[", 
           RowBox[{"WDPD", ",", 
            RowBox[{"X", "[", 
             RowBox[{
              RowBox[{"claspCenter", "-", 
               RowBox[{"2", "i"}]}], ",", 
              RowBox[{"claspCenter", "+", 
               RowBox[{"2", "i"}], "-", "1"}], ",", 
              RowBox[{"claspCenter", "-", 
               RowBox[{"2", "i"}], "+", "1"}], ",", 
              RowBox[{"claspCenter", "+", 
               RowBox[{"2", "i"}]}]}], "]"}]}], "]"}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"AppendTo", "[", 
           RowBox[{"WDPD", ",", 
            RowBox[{"X", "[", 
             RowBox[{
              RowBox[{"claspCenter", "+", 
               RowBox[{"2", "i"}]}], ",", 
              RowBox[{"claspCenter", "-", 
               RowBox[{"2", "i"}], "-", "1"}], ",", 
              RowBox[{"claspCenter", "+", 
               RowBox[{"2", "i"}], "+", "1"}], ",", 
              RowBox[{"claspCenter", "-", 
               RowBox[{"2", "i"}]}]}], "]"}]}], "]"}]}]}], "]"}], ";", "\n", 
       "\[IndentingNewLine]", 
       RowBox[{"PD", "@@", "WDPD"}]}]}], "\[IndentingNewLine]", "]"}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"WDpattern", " ", "=", " ", 
     RowBox[{"PD", "[", 
      RowBox[{
       RowBox[{"X", "[", 
        RowBox[{"1", ",", "3", ",", "2", ",", "2"}], "]"}], ",", 
       RowBox[{"X", "[", 
        RowBox[{"3", ",", "1", ",", "4", ",", "4"}], "]"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"WD", "[", 
      RowBox[{"1", ",", "WDpattern", ",", 
       RowBox[{"-", "1"}]}], "]"}], "//", "DrawMorseLink"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"\[CapitalTheta]", "[", 
      RowBox[{"WD", "[", 
       RowBox[{
        RowBox[{"-", "1"}], ",", "WDpattern", ",", "1"}], "]"}], "]"}], "//", 
     "PolyPlot"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[CapitalTheta]", "[", 
     RowBox[{"WD", "[", 
      RowBox[{"1", ",", 
       RowBox[{"Knot", "[", 
        RowBox[{"5", ",", "2"}], "]"}], ",", 
       RowBox[{"-", "1"}]}], "]"}], "]"}], "//", "PolyPlot"}]}]}]], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGCQAGIQ/SUm9Wd42VvHEjYVgQggfWGLnO9xIL2mOBZM5yw1
CwTRDzYaBIPoLx03+0G0hcqiSSBaoOvqNBD95tid6SCawVxzHojW0S1bCKJV
XpcfBPNDTA6B6BBx5eNg8Sf2YHqN+f0LIDqBX/wSiD5QLsF0Akhn5Cgzg+gZ
T43kTwPplovHLUH0B7stjiDah7/RB0QLtBYGguielo5wEN0Rwh8Loi3yzmeA
6JDDJwrA6is+N4HolNdf20H0C4bvnWDxyfZ9IHqN3qrJIDong/syiBZZU3IN
RCfYrf8DpnubGM8AaQ8lHU4QbfN9LheIvrK23HRW5VvHExo1YFqE/YgjiFY4
6uEEon/w3StlnvDWMWJaShmIfsJpmasHpEtu++SBaAAO7MnS
  "],ExpressionUUID->"e6f4478f-a6cb-6f46-9cb8-550cca044ffa"],

Cell[BoxData[
 TemplateBox[{
  "KnotTheory", "credits", 
   "\"\\!\\(\\*RowBox[{\\\"\\\\\\\"MorseLink was added to KnotTheory` by \
Siddarth Sankaran\\\\\\\\nat the University of Toronto in the summer of 2005.\
\\\\\\\"\\\"}]\\)\"", 2, 44, 4, 18333709592981330368, "Local", 
   "KnotTheory`KnotTheory"},
  "MessageTemplate2",
  BaseStyle->"MSG"]], "Message",
 CellChangeTimes->{3.966677587242359*^9, 3.966730344497637*^9, 
  3.967818676816263*^9},
 CellLabel->
  "During evaluation of \
In[41]:=",ExpressionUUID->"4554444f-5a50-0044-8a87-ef0b9e11e39a"],

Cell[BoxData[
 TemplateBox[{
  "KnotTheory", "credits", 
   "\"\\!\\(\\*RowBox[{\\\"\\\\\\\"DrawMorseLink was written by Siddarth \
Sankaran\\\\\\\\nat the University of Toronto in the summer of \
2005.\\\\\\\"\\\"}]\\)\"", 2, 44, 5, 18333709592981330368, "Local", 
   "KnotTheory`KnotTheory"},
  "MessageTemplate2",
  BaseStyle->"MSG"]], "Message",
 CellChangeTimes->{3.966677587242359*^9, 3.966730344497637*^9, 
  3.967818676826271*^9},
 CellLabel->
  "During evaluation of \
In[41]:=",ExpressionUUID->"dd513c7d-ba0c-ac42-b349-ccd19914bc34"],

Cell[BoxData[
 GraphicsBox[{{}, {InsetBox[
     GraphicsBox[{
       {RGBColor[1., 0., 0.], 
        TagBox[
         TooltipBox[
          PolygonBox[
           NCache[{{Rational[5, 2], 0}, {Rational[7, 2], 0}, {
             Rational[7, 2], 1}, {Rational[5, 2], 1}}, {{2.5, 0}, {3.5, 0}, {
             3.5, 1}, {2.5, 1}}]],
          "T"],
         Annotation[#, $CellContext`T, "Tooltip"]& ], {}}, 
       {RGBColor[0., 0., 1.], 
        TagBox[
         TooltipBox[
          PolygonBox[
           NCache[{{Rational[3, 2], 0}, {Rational[5, 2], 0}, {
             Rational[5, 2], 1}, {Rational[3, 2], 1}}, {{1.5, 0}, {2.5, 0}, {
             2.5, 1}, {1.5, 1}}]],
          RowBox[{"-", "1"}]],
         Annotation[#, -1, "Tooltip"]& ], {}}, 
       {RGBColor[1., 0., 0.], 
        TagBox[
         TooltipBox[
          PolygonBox[
           NCache[{{Rational[1, 2], 0}, {Rational[3, 2], 0}, {
             Rational[3, 2], 1}, {Rational[1, 2], 1}}, {{0.5, 0}, {1.5, 0}, {
             1.5, 1}, {0.5, 1}}]],
          FractionBox["1", "T"]],
         Annotation[#, $CellContext`T^(-1), "Tooltip"]& ], {}}},
      AspectRatio->NCache[
        Rational[1, 5], 0.2],
      DefaultBaseStyle->{"PlotGraphics", "Graphics"},
      DisplayFunction->Identity,
      ImagePadding->{{0., 0.}, {0., 0.}},
      PlotInteractivity:>True,
      PlotRangePadding->None], {189., -41.39405006737633}, 
     ImageScaled[{0.5, 0.5}], {360., 72.},
     BaseStyle->{Graphics3DBoxOptions -> {SphericalRegion -> False}}], 
    InsetBox[
     GraphicsBox[{
       {RGBColor[0.20649527594372466`, 0.20649527594372466`, 1.], 
        TagBox[
         TooltipBox[
          PolygonBox[
           NCache[{{
             Rational[3, 2], Rational[1, 2] 3^Rational[-1, 2] + 
              3^Rational[1, 2]}, {1, 3^Rational[-1, 2] + 3^Rational[1, 2]}, {
             Rational[1, 2], Rational[1, 2] 3^Rational[-1, 2] + 
              3^Rational[1, 2]}, {
             Rational[1, 2], Rational[-1, 2] 3^Rational[-1, 2] + 
              3^Rational[1, 2]}, {1, -3^Rational[-1, 2] + 3^Rational[1, 2]}, {
             Rational[3, 2], Rational[-1, 2] 3^Rational[-1, 2] + 
              3^Rational[1, 2]}}, {{1.5, 2.0207259421636903`}, {
             1, 2.309401076758503}, {0.5, 2.0207259421636903`}, {0.5, 
             1.4433756729740643`}, {1, 1.1547005383792515`}, {1.5, 
             1.4433756729740643`}}]],
          RowBox[{
            RowBox[{"-", "11"}], " ", 
            SubsuperscriptBox["T", "1", "2"], " ", 
            SubsuperscriptBox["T", "2", "2"]}]],
         Annotation[#, (-11) Subscript[$CellContext`T, 1]^2 
          Subscript[$CellContext`T, 2]^2, "Tooltip"]& ], {}}, 
       {RGBColor[1., 0., 0.], 
        TagBox[
         TooltipBox[
          PolygonBox[
           NCache[{{
             2, Rational[1, 2] 3^Rational[-1, 2] + 
              Rational[1, 2] 3^Rational[1, 2]}, {
             Rational[3, 2], 3^Rational[-1, 2] + 
              Rational[1, 2] 3^Rational[1, 2]}, {
             1, Rational[1, 2] 3^Rational[-1, 2] + 
              Rational[1, 2] 3^Rational[1, 2]}, {
             1, Rational[-1, 2] 3^Rational[-1, 2] + 
              Rational[1, 2] 3^Rational[1, 2]}, {
             Rational[3, 2], -3^Rational[-1, 2] + 
              Rational[1, 2] 3^Rational[1, 2]}, {
             2, Rational[-1, 2] 3^Rational[-1, 2] + 
              Rational[1, 2] 3^Rational[1, 2]}}, {{2, 1.1547005383792515`}, {
             1.5, 1.4433756729740645`}, {1, 1.1547005383792515`}, {
             1, 0.5773502691896257}, {1.5, 0.28867513459481275`}, {
             2, 0.5773502691896257}}]],
          RowBox[{"15", " ", 
            SubsuperscriptBox["T", "1", "2"], " ", 
            SubscriptBox["T", "2"]}]],
         Annotation[#, 15 Subscript[$CellContext`T, 1]^2 
          Subscript[$CellContext`T, 2], "Tooltip"]& ], {}}, 
       {RGBColor[0.20649527594372466`, 0.20649527594372466`, 1.], 
        TagBox[
         TooltipBox[
          PolygonBox[
           NCache[{{Rational[5, 2], Rational[1, 2] 3^Rational[-1, 2]}, {
             2, 3^Rational[-1, 2]}, {
             Rational[3, 2], Rational[1, 2] 3^Rational[-1, 2]}, {
             Rational[3, 2], Rational[-1, 2] 3^Rational[-1, 2]}, {
             2, -3^Rational[-1, 2]}, {
             Rational[5, 2], Rational[-1, 2] 3^Rational[-1, 2]}}, {{2.5, 
             0.2886751345948129}, {2, 0.5773502691896258}, {1.5, 
             0.2886751345948129}, {1.5, -0.2886751345948129}, {
             2, -0.5773502691896258}, {2.5, -0.2886751345948129}}]],
          RowBox[{
            RowBox[{"-", "11"}], " ", 
            SubsuperscriptBox["T", "1", "2"]}]],
         Annotation[#, (-11) Subscript[$CellContext`T, 1]^2, 
          "Tooltip"]& ], {}}, 
       {RGBColor[1., 0., 0.], 
        TagBox[
         TooltipBox[
          PolygonBox[
           NCache[{{
             Rational[1, 2], Rational[1, 2] 3^Rational[-1, 2] + 
              3^Rational[1, 2]}, {0, 3^Rational[-1, 2] + 3^Rational[1, 2]}, {
             Rational[-1, 2], Rational[1, 2] 3^Rational[-1, 2] + 
              3^Rational[1, 2]}, {
             Rational[-1, 2], Rational[-1, 2] 3^Rational[-1, 2] + 
              3^Rational[1, 2]}, {0, -3^Rational[-1, 2] + 3^Rational[1, 2]}, {
             Rational[1, 2], Rational[-1, 2] 3^Rational[-1, 2] + 
              3^Rational[1, 2]}}, {{0.5, 2.0207259421636903`}, {
             0, 2.309401076758503}, {-0.5, 2.0207259421636903`}, {-0.5, 
             1.4433756729740643`}, {0, 1.1547005383792515`}, {0.5, 
             1.4433756729740643`}}]],
          RowBox[{"15", " ", 
            SubscriptBox["T", "1"], " ", 
            SubsuperscriptBox["T", "2", "2"]}]],
         Annotation[#, 15 Subscript[$CellContext`T, 1] 
          Subscript[$CellContext`T, 2]^2, "Tooltip"]& ], {}}, 
       {RGBColor[0.88, 0.88, 1.], 
        TagBox[
         TooltipBox[
          PolygonBox[
           NCache[{{
             1, Rational[1, 2] 3^Rational[-1, 2] + 
              Rational[1, 2] 3^Rational[1, 2]}, {
             Rational[1, 2], 3^Rational[-1, 2] + 
              Rational[1, 2] 3^Rational[1, 2]}, {
             0, Rational[1, 2] 3^Rational[-1, 2] + 
              Rational[1, 2] 3^Rational[1, 2]}, {
             0, Rational[-1, 2] 3^Rational[-1, 2] + 
              Rational[1, 2] 3^Rational[1, 2]}, {
             Rational[1, 2], -3^Rational[-1, 2] + 
              Rational[1, 2] 3^Rational[1, 2]}, {
             1, Rational[-1, 2] 3^Rational[-1, 2] + 
              Rational[1, 2] 3^Rational[1, 2]}}, {{1, 1.1547005383792515`}, {
             0.5, 1.4433756729740645`}, {0, 1.1547005383792515`}, {
             0, 0.5773502691896257}, {0.5, 0.28867513459481275`}, {
             1, 0.5773502691896257}}]],
          RowBox[{
            RowBox[{"-", "4"}], " ", 
            SubscriptBox["T", "1"], " ", 
            SubscriptBox["T", "2"]}]],
         Annotation[#, (-4) Subscript[$CellContext`T, 1] 
          Subscript[$CellContext`T, 2], "Tooltip"]& ], {}}, 
       {RGBColor[0.88, 0.88, 1.], 
        TagBox[
         TooltipBox[
          PolygonBox[
           NCache[{{Rational[3, 2], Rational[1, 2] 3^Rational[-1, 2]}, {
             1, 3^Rational[-1, 2]}, {
             Rational[1, 2], Rational[1, 2] 3^Rational[-1, 2]}, {
             Rational[1, 2], Rational[-1, 2] 3^Rational[-1, 2]}, {
             1, -3^Rational[-1, 2]}, {
             Rational[3, 2], Rational[-1, 2] 3^Rational[-1, 2]}}, {{1.5, 
             0.2886751345948129}, {1, 0.5773502691896258}, {0.5, 
             0.2886751345948129}, {0.5, -0.2886751345948129}, {
             1, -0.5773502691896258}, {1.5, -0.2886751345948129}}]],
          RowBox[{
            RowBox[{"-", "4"}], " ", 
            SubscriptBox["T", "1"]}]],
         Annotation[#, (-4) Subscript[$CellContext`T, 1], "Tooltip"]& ], {}}, 
       {RGBColor[1., 0., 0.], 
        TagBox[
         TooltipBox[
          PolygonBox[
           NCache[{{
             2, Rational[1, 2] 3^Rational[-1, 2] + 
              Rational[-1, 2] 3^Rational[1, 2]}, {
             Rational[3, 2], 3^Rational[-1, 2] + 
              Rational[-1, 2] 3^Rational[1, 2]}, {
             1, Rational[1, 2] 3^Rational[-1, 2] + 
              Rational[-1, 2] 3^Rational[1, 2]}, {
             1, Rational[-1, 2] 3^Rational[-1, 2] + 
              Rational[-1, 2] 3^Rational[1, 2]}, {
             Rational[3, 2], -3^Rational[-1, 2] + 
              Rational[-1, 2] 3^Rational[1, 2]}, {
             2, Rational[-1, 2] 3^Rational[-1, 2] + 
              Rational[-1, 2] 3^Rational[1, 2]}}, {{2, -0.5773502691896257}, {
             1.5, -0.28867513459481275`}, {1, -0.5773502691896257}, {
             1, -1.1547005383792515`}, {1.5, -1.4433756729740645`}, {
             2, -1.1547005383792515`}}]],
          FractionBox[
           RowBox[{"15", " ", 
             SubscriptBox["T", "1"]}], 
           SubscriptBox["T", "2"]]],
         Annotation[#, 15 Subscript[$CellContext`T, 1]/
          Subscript[$CellContext`T, 2], "Tooltip"]& ], {}}, 
       {RGBColor[0.20649527594372466`, 0.20649527594372466`, 1.], 
        TagBox[
         TooltipBox[
          PolygonBox[
           NCache[{{
             Rational[-1, 2], Rational[1, 2] 3^Rational[-1, 2] + 
              3^Rational[1, 2]}, {-1, 3^Rational[-1, 2] + 3^Rational[1, 2]}, {
             Rational[-3, 2], Rational[1, 2] 3^Rational[-1, 2] + 
              3^Rational[1, 2]}, {
             Rational[-3, 2], Rational[-1, 2] 3^Rational[-1, 2] + 
              3^Rational[1, 2]}, {-1, -3^Rational[-1, 2] + 
              3^Rational[1, 2]}, {
             Rational[-1, 2], Rational[-1, 2] 3^Rational[-1, 2] + 
              3^Rational[1, 2]}}, {{-0.5, 
             2.0207259421636903`}, {-1, 2.309401076758503}, {-1.5, 
             2.0207259421636903`}, {-1.5, 
             1.4433756729740643`}, {-1, 1.1547005383792515`}, {-0.5, 
             1.4433756729740643`}}]],
          RowBox[{
            RowBox[{"-", "11"}], " ", 
            SubsuperscriptBox["T", "2", "2"]}]],
         Annotation[#, (-11) Subscript[$CellContext`T, 2]^2, 
          "Tooltip"]& ], {}}, 
       {RGBColor[0.88, 0.88, 1.], 
        TagBox[
         TooltipBox[
          PolygonBox[
           NCache[{{
             0, Rational[1, 2] 3^Rational[-1, 2] + 
              Rational[1, 2] 3^Rational[1, 2]}, {
             Rational[-1, 2], 3^Rational[-1, 2] + 
              Rational[1, 2] 3^Rational[1, 2]}, {-1, 
              Rational[1, 2] 3^Rational[-1, 2] + 
              Rational[1, 2] 3^Rational[1, 2]}, {-1, 
              Rational[-1, 2] 3^Rational[-1, 2] + 
              Rational[1, 2] 3^Rational[1, 2]}, {
             Rational[-1, 2], -3^Rational[-1, 2] + 
              Rational[1, 2] 3^Rational[1, 2]}, {
             0, Rational[-1, 2] 3^Rational[-1, 2] + 
              Rational[1, 2] 3^Rational[1, 2]}}, {{
             0, 1.1547005383792515`}, {-0.5, 
             1.4433756729740645`}, {-1, 1.1547005383792515`}, {-1, 
              0.5773502691896257}, {-0.5, 0.28867513459481275`}, {
             0, 0.5773502691896257}}]],
          RowBox[{
            RowBox[{"-", "4"}], " ", 
            SubscriptBox["T", "2"]}]],
         Annotation[#, (-4) Subscript[$CellContext`T, 2], "Tooltip"]& ], {}}, 
       {RGBColor[0.88, 0.88, 1.], 
        TagBox[
         TooltipBox[
          PolygonBox[
           NCache[{{
             1, Rational[1, 2] 3^Rational[-1, 2] + 
              Rational[-1, 2] 3^Rational[1, 2]}, {
             Rational[1, 2], 3^Rational[-1, 2] + 
              Rational[-1, 2] 3^Rational[1, 2]}, {
             0, Rational[1, 2] 3^Rational[-1, 2] + 
              Rational[-1, 2] 3^Rational[1, 2]}, {
             0, Rational[-1, 2] 3^Rational[-1, 2] + 
              Rational[-1, 2] 3^Rational[1, 2]}, {
             Rational[1, 2], -3^Rational[-1, 2] + 
              Rational[-1, 2] 3^Rational[1, 2]}, {
             1, Rational[-1, 2] 3^Rational[-1, 2] + 
              Rational[-1, 2] 3^Rational[1, 2]}}, {{1, -0.5773502691896257}, {
             0.5, -0.28867513459481275`}, {0, -0.5773502691896257}, {
             0, -1.1547005383792515`}, {0.5, -1.4433756729740645`}, {
             1, -1.1547005383792515`}}]],
          RowBox[{"-", 
            FractionBox["4", 
             SubscriptBox["T", "2"]]}]],
         Annotation[#, (-4)/Subscript[$CellContext`T, 2], "Tooltip"]& ], {}}, 
       {RGBColor[0.20649527594372466`, 0.20649527594372466`, 1.], 
        TagBox[
         TooltipBox[
          PolygonBox[
           NCache[{{
             Rational[3, 2], Rational[1, 2] 3^Rational[-1, 2] - 3^
              Rational[1, 2]}, {1, 3^Rational[-1, 2] - 3^Rational[1, 2]}, {
             Rational[1, 2], Rational[1, 2] 3^Rational[-1, 2] - 3^
              Rational[1, 2]}, {
             Rational[1, 2], Rational[-1, 2] 3^Rational[-1, 2] - 3^
              Rational[1, 2]}, {1, -3^Rational[-1, 2] - 3^Rational[1, 2]}, {
             Rational[3, 2], Rational[-1, 2] 3^Rational[-1, 2] - 3^
              Rational[1, 2]}}, {{1.5, -1.4433756729740643`}, {
             1, -1.1547005383792515`}, {0.5, -1.4433756729740643`}, {
             0.5, -2.0207259421636903`}, {1, -2.309401076758503}, {
             1.5, -2.0207259421636903`}}]],
          RowBox[{"-", 
            FractionBox["11", 
             SubsuperscriptBox["T", "2", "2"]]}]],
         Annotation[#, (-11) Subscript[$CellContext`T, 2]^(-2), 
          "Tooltip"]& ], {}}, 
       {RGBColor[1., 0., 0.], 
        TagBox[
         TooltipBox[
          PolygonBox[
           NCache[{{-1, Rational[1, 2] 3^Rational[-1, 2] + 
              Rational[1, 2] 3^Rational[1, 2]}, {
             Rational[-3, 2], 3^Rational[-1, 2] + 
              Rational[1, 2] 3^Rational[1, 2]}, {-2, 
              Rational[1, 2] 3^Rational[-1, 2] + 
              Rational[1, 2] 3^Rational[1, 2]}, {-2, 
              Rational[-1, 2] 3^Rational[-1, 2] + 
              Rational[1, 2] 3^Rational[1, 2]}, {
             Rational[-3, 2], -3^Rational[-1, 2] + 
              Rational[1, 2] 3^Rational[1, 2]}, {-1, 
              Rational[-1, 2] 3^Rational[-1, 2] + 
              Rational[1, 2] 3^Rational[1, 2]}}, {{-1, 
              1.1547005383792515`}, {-1.5, 
             1.4433756729740645`}, {-2, 1.1547005383792515`}, {-2, 
              0.5773502691896257}, {-1.5, 
             0.28867513459481275`}, {-1, 0.5773502691896257}}]],
          FractionBox[
           RowBox[{"15", " ", 
             SubscriptBox["T", "2"]}], 
           SubscriptBox["T", "1"]]],
         Annotation[#, 15 Subscript[$CellContext`T, 1]^(-1) 
          Subscript[$CellContext`T, 2], "Tooltip"]& ], {}}, 
       {RGBColor[0.88, 0.88, 1.], 
        TagBox[
         TooltipBox[
          PolygonBox[
           NCache[{{
             Rational[-1, 2], Rational[1, 2] 3^Rational[-1, 2]}, {-1, 3^
              Rational[-1, 2]}, {
             Rational[-3, 2], Rational[1, 2] 3^Rational[-1, 2]}, {
             Rational[-3, 2], Rational[-1, 2] 
              3^Rational[-1, 2]}, {-1, -3^Rational[-1, 2]}, {
             Rational[-1, 2], Rational[-1, 2] 3^Rational[-1, 2]}}, {{-0.5, 
             0.2886751345948129}, {-1, 0.5773502691896258}, {-1.5, 
             0.2886751345948129}, {-1.5, -0.2886751345948129}, {-1, \
-0.5773502691896258}, {-0.5, -0.2886751345948129}}]],
          RowBox[{"-", 
            FractionBox["4", 
             SubscriptBox["T", "1"]]}]],
         Annotation[#, (-4)/Subscript[$CellContext`T, 1], "Tooltip"]& ], {}}, 
       {RGBColor[0.88, 0.88, 1.], 
        TagBox[
         TooltipBox[
          PolygonBox[
           NCache[{{
             0, Rational[1, 2] 3^Rational[-1, 2] + 
              Rational[-1, 2] 3^Rational[1, 2]}, {
             Rational[-1, 2], 3^Rational[-1, 2] + 
              Rational[-1, 2] 3^Rational[1, 2]}, {-1, 
              Rational[1, 2] 3^Rational[-1, 2] + 
              Rational[-1, 2] 3^Rational[1, 2]}, {-1, 
              Rational[-1, 2] 3^Rational[-1, 2] + 
              Rational[-1, 2] 3^Rational[1, 2]}, {
             Rational[-1, 2], -3^Rational[-1, 2] + 
              Rational[-1, 2] 3^Rational[1, 2]}, {
             0, Rational[-1, 2] 3^Rational[-1, 2] + 
              Rational[-1, 2] 3^Rational[1, 2]}}, {{
             0, -0.5773502691896257}, {-0.5, -0.28867513459481275`}, {-1, \
-0.5773502691896257}, {-1, -1.1547005383792515`}, {-0.5, \
-1.4433756729740645`}, {0, -1.1547005383792515`}}]],
          RowBox[{"-", 
            FractionBox["4", 
             RowBox[{
               SubscriptBox["T", "1"], " ", 
               SubscriptBox["T", "2"]}]]}]],
         Annotation[#, (-4) Subscript[$CellContext`T, 1]^(-1)/
          Subscript[$CellContext`T, 2], "Tooltip"]& ], {}}, 
       {RGBColor[1., 0., 0.], 
        TagBox[
         TooltipBox[
          PolygonBox[
           NCache[{{
             Rational[1, 2], Rational[1, 2] 3^Rational[-1, 2] - 3^
              Rational[1, 2]}, {0, 3^Rational[-1, 2] - 3^Rational[1, 2]}, {
             Rational[-1, 2], Rational[1, 2] 3^Rational[-1, 2] - 3^
              Rational[1, 2]}, {
             Rational[-1, 2], Rational[-1, 2] 3^Rational[-1, 2] - 3^
              Rational[1, 2]}, {0, -3^Rational[-1, 2] - 3^Rational[1, 2]}, {
             Rational[1, 2], Rational[-1, 2] 3^Rational[-1, 2] - 3^
              Rational[1, 2]}}, {{0.5, -1.4433756729740643`}, {
             0, -1.1547005383792515`}, {-0.5, -1.4433756729740643`}, {-0.5, \
-2.0207259421636903`}, {0, -2.309401076758503}, {0.5, -2.0207259421636903`}}]],
          FractionBox["15", 
           RowBox[{
             SubscriptBox["T", "1"], " ", 
             SubsuperscriptBox["T", "2", "2"]}]]],
         Annotation[#, 15 Subscript[$CellContext`T, 1]^(-1) 
          Subscript[$CellContext`T, 2]^(-2), "Tooltip"]& ], {}}, 
       {RGBColor[0.20649527594372466`, 0.20649527594372466`, 1.], 
        TagBox[
         TooltipBox[
          PolygonBox[
           NCache[{{
             Rational[-3, 2], Rational[1, 2] 3^Rational[-1, 2]}, {-2, 3^
              Rational[-1, 2]}, {
             Rational[-5, 2], Rational[1, 2] 3^Rational[-1, 2]}, {
             Rational[-5, 2], Rational[-1, 2] 
              3^Rational[-1, 2]}, {-2, -3^Rational[-1, 2]}, {
             Rational[-3, 2], Rational[-1, 2] 3^Rational[-1, 2]}}, {{-1.5, 
             0.2886751345948129}, {-2, 0.5773502691896258}, {-2.5, 
             0.2886751345948129}, {-2.5, -0.2886751345948129}, {-2, \
-0.5773502691896258}, {-1.5, -0.2886751345948129}}]],
          RowBox[{"-", 
            FractionBox["11", 
             SubsuperscriptBox["T", "1", "2"]]}]],
         Annotation[#, (-11) Subscript[$CellContext`T, 1]^(-2), 
          "Tooltip"]& ], {}}, 
       {RGBColor[1., 0., 0.], 
        TagBox[
         TooltipBox[
          PolygonBox[
           NCache[{{-1, Rational[1, 2] 3^Rational[-1, 2] + 
              Rational[-1, 2] 3^Rational[1, 2]}, {
             Rational[-3, 2], 3^Rational[-1, 2] + 
              Rational[-1, 2] 3^Rational[1, 2]}, {-2, 
              Rational[1, 2] 3^Rational[-1, 2] + 
              Rational[-1, 2] 3^Rational[1, 2]}, {-2, 
              Rational[-1, 2] 3^Rational[-1, 2] + 
              Rational[-1, 2] 3^Rational[1, 2]}, {
             Rational[-3, 2], -3^Rational[-1, 2] + 
              Rational[-1, 2] 3^Rational[1, 2]}, {-1, 
              Rational[-1, 2] 3^Rational[-1, 2] + 
              Rational[-1, 2] 
               3^Rational[
                 1, 2]}}, {{-1, -0.5773502691896257}, {-1.5, \
-0.28867513459481275`}, {-2, -0.5773502691896257}, {-2, \
-1.1547005383792515`}, {-1.5, -1.4433756729740645`}, {-1, \
-1.1547005383792515`}}]],
          FractionBox["15", 
           RowBox[{
             SubsuperscriptBox["T", "1", "2"], " ", 
             SubscriptBox["T", "2"]}]]],
         Annotation[#, 15 Subscript[$CellContext`T, 1]^(-2)/
          Subscript[$CellContext`T, 2], "Tooltip"]& ], {}}, 
       {RGBColor[0.20649527594372466`, 0.20649527594372466`, 1.], 
        TagBox[
         TooltipBox[
          PolygonBox[
           NCache[{{
             Rational[-1, 2], Rational[1, 2] 3^Rational[-1, 2] - 3^
              Rational[1, 2]}, {-1, 3^Rational[-1, 2] - 3^Rational[1, 2]}, {
             Rational[-3, 2], Rational[1, 2] 3^Rational[-1, 2] - 3^
              Rational[1, 2]}, {
             Rational[-3, 2], Rational[-1, 2] 3^Rational[-1, 2] - 3^
              Rational[1, 2]}, {-1, -3^Rational[-1, 2] - 3^Rational[1, 2]}, {
             Rational[-1, 2], Rational[-1, 2] 3^Rational[-1, 2] - 3^
              Rational[
               1, 2]}}, {{-0.5, -1.4433756729740643`}, {-1, \
-1.1547005383792515`}, {-1.5, -1.4433756729740643`}, {-1.5, \
-2.0207259421636903`}, {-1, -2.309401076758503}, {-0.5, \
-2.0207259421636903`}}]],
          RowBox[{"-", 
            FractionBox["11", 
             RowBox[{
               SubsuperscriptBox["T", "1", "2"], " ", 
               SubsuperscriptBox["T", "2", "2"]}]]}]],
         Annotation[#, (-11) Subscript[$CellContext`T, 1]^(-2) 
          Subscript[$CellContext`T, 2]^(-2), "Tooltip"]& ], {}}},
      DefaultBaseStyle->{"PlotGraphics", "Graphics"},
      DisplayFunction->Identity,
      ImagePadding->{{0., 0.}, {0., 0.}},
      PlotInteractivity:>True,
      PlotRangePadding->None], {189., -254.4590277287412}, 
     ImageScaled[{0.5, 0.5}], {360., 332.55375505322445},
     BaseStyle->{Graphics3DBoxOptions -> {SphericalRegion -> False}}]}, {}},
  ImagePadding->None,
  ImageSize->{
    UpTo[360], 
    UpTo[405]},
  Method->{"IgnoreImageSizeAutomaticLimit" -> True},
  PlotRange->{{0, 378.}, {-426.12995532272976`, 0}},
  PlotRangePadding->None]], "Output",
 CellChangeTimes->{
  3.95458938940077*^9, 3.9545960743903427`*^9, {3.9545961211873875`*^9, 
   3.9545961315521927`*^9}, {3.954596164886265*^9, 3.9545962922994556`*^9}, {
   3.9545963667327976`*^9, 3.954596453722595*^9}, {3.9545964987648582`*^9, 
   3.9545965431829433`*^9}, {3.9545965918171425`*^9, 
   3.9545966246269646`*^9}, {3.954596657311884*^9, 3.9545966691348515`*^9}, {
   3.9545967919133015`*^9, 3.9545968881008396`*^9}, {3.9545969290346336`*^9, 
   3.954596944208891*^9}, {3.954596986987488*^9, 3.9545970222223206`*^9}, {
   3.954597543965395*^9, 3.9545975562864857`*^9}, {3.9545978621560936`*^9, 
   3.954597903753166*^9}, {3.954597964567047*^9, 3.9545979739368725`*^9}, 
   3.966677590753372*^9, 3.9667303480296326`*^9, 3.967818680999319*^9},
 CellLabel->"Out[46]=",ExpressionUUID->"03851d3c-4243-0e42-9112-d56191508462"]
}, Open  ]]
},
WindowSize->{1141.2, 604.8},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"14.3 for Microsoft Windows (64-bit) (July 8, 2025)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"9c56e6d2-b4fd-7945-8d46-46873e381b4f"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[576, 22, 20279, 502, 1493, "Input",ExpressionUUID->"e6f4478f-a6cb-6f46-9cb8-550cca044ffa"],
Cell[20858, 526, 552, 13, 40, "Message",ExpressionUUID->"4554444f-5a50-0044-8a87-ef0b9e11e39a"],
Cell[21413, 541, 543, 13, 40, "Message",ExpressionUUID->"dd513c7d-ba0c-ac42-b349-ccd19914bc34"],
Cell[21959, 556, 22320, 476, 422, "Output",ExpressionUUID->"03851d3c-4243-0e42-9112-d56191508462"]
}, Open  ]]
}
]
*)



==> WhiteheadDoublePDgenerator/WhiteheadDouble.py <==
"""
Whitehead Double Generator
Author: Luke J Seaton
Last Updated: 23 August 2025

Description:
    Generates the PD (planar diagram) code for the s-clasped,
    t-twisted Whitehead double of any knot K.

    Opens in a new window to take input as knot name (such as 9_46)
    or PD code (any format) and returns the PD code for the Whitehead double
    with three different formatting options (raw, Mathematica, SnapPy).
    Also provides WD(s, K, t) for use in the Python shell.

How To Use:
    The window understands many types of PD code input and options
    for clasp and twists and formatting are clickable. Please let
    me know if I can make the window more user-friendly.

    For use in the Python Shell, type WD(s, K, t).
    EXAMPLE: WD('-', '3_1', 2) gives negatively clasped, 2-twisted Whitehead
    double of the trefoil knot. 

    Arguments:
        s : Sign of clasp
            understands strings {'+', '-', 'pos', 'neg', 'POS', 'NEG'}
            defaults to positive clasp
        K : Knot name or PD code
            (e.g. '3_1' or PD[X[1, 3, 2, 2], X[3, 1, 4, 4]])
        t : Number of twists
            understands integers -10 to 10 (can be extended if needed)
            defaults to 0 twists for untwistsed Whitehead double
    
    If you would like to use knot names as input, you need to
    download .csv from KnotInfo with PD codes info in column2
    and copy the path to the filename a few lines down.
    Using excel, click File > Info > Copy Path and then paste below. 
"""

import tkinter as tk
from tkinter import messagebox
import csv

pd_codes = {}

# Access file of PD codes saved in same folder
filename = "knotinfo_pd_codes.csv"


with open(filename) as f:
    reader = csv.reader(f)
    next(reader)
    for row in reader:
        knot_name = row[0]  
        pd_raw = row[1]
        
        # Convert KnotInfo format -> Python format
        pd_python = pd_raw.replace(";", ",")
        
        # Safely evaluate string as Python list
        pd_list = eval(pd_python)
        
        pd_codes[knot_name] = pd_list

def reformat_list(raw_text):
    try:
        raw_text = raw_text.replace('PD:','').replace('PD','')
        raw_text = raw_text.replace('(','[').replace(')',']')
        raw_text = raw_text.replace('X','')
        return eval(raw_text, {"__builtins__": None}, {})
    except Exception as e:
        messagebox.showerror("Error", f"Could not parse list: {e}")
        return None

# Shortened version to use in Python shell
def WD(s, K, t=0, default_format="mathematica"):
    # Parse K
    if K in pd_codes:
        pd_code = pd_codes[K]
    else:
        pd_code = reformat_list(K)
    if pd_code is None:
        return
    if s in ['-', 'neg', 'NEG', -1]:
        s = '-'
    elif s in ['+', 'pos', 'POS', +1]:
        s = '+'
    else:
        print("Invalid input for clasp. Default positive clasp chosen.")

    # Compute Whitehead double PD
    result = compute_whitehead_double(pd_code, clasp=s, twists=t)

    # Ask user for formatting
    while True:
        choice = input(f"Choose format (raw / mathematica / snappy) [default: {default_format}]: ").strip().lower()
        if choice == "":
            choice = default_format
        if choice in ["raw", "mathematica", "snappy"]:
            break
        print("Invalid choice. Please enter 'raw', 'mathematica', or 'snappy'.")

    # Format output
    return format_pd(result,choice)


def safe_mod(a,N):
    return ((a - 1) % N) + 1

def compute_whitehead_double(pd_code, clasp, twists):
    # takes inputs for any knot K, sign of clasp, and optional input integer t
    # to output the t-twisted *-clasped Whitehead double of the knot K
    n = len(pd_code)
    t = twists
    WDPD = []

    # Find the writhe
    writhe = 0
    for crossing in pd_code:
        a,b,c,d = crossing
        if(b-d)%(2*n) == (-1)%(2*n):
            writhe -= 1
        else:
            writhe += 1

    for crossing in pd_code:
        a,b,c,d = crossing
        N = 8*n+4+4*(abs(writhe-t))
        w = 2*a
        x = 2*b
        y = 2*a + (2*n-a)*4+2
        z = 2*b + (2*n-b)*4+2
        if a == 2 * n:
            w = N
            y = N - 2 - 4 * abs(writhe - t)
        if b == 2 * n and (b - d) % (2 * n) == (-1) % (2 * n):
            x = N
            z = N - 2 - 4 * abs(writhe - t)

        if (b - d) % (2 * n) == (-1) % (2 * n):
            # Negative crossing
            WDPD.append([w, safe_mod(x + 1, N), safe_mod(w + 1, N), (x + 2) % N])
            WDPD.append([y - 1, safe_mod(x + 1, N), y, x])
            WDPD.append([y - 2, z - 1, y - 1, z])
            WDPD.append([safe_mod(w + 1, N), z - 1, safe_mod(w + 2, N), z - 2])
        else:
            # Positive crossing
            WDPD.append([w, z + 1, safe_mod(w + 1, N), safe_mod(z + 2, N)])
            WDPD.append([y - 1, safe_mod(z + 1, N), y, z])
            WDPD.append([y - 2, x - 1, y - 1, x])
            WDPD.append([safe_mod(w + 1, N), x - 1, safe_mod(w + 2, N), safe_mod(x - 2, N)])

    # Create clasp
    if clasp == '-':
        WDPD.append([4 * n, N - 1 - 2 * abs(writhe - t), 4 * n + 1, N - 2 * abs(writhe - t)])
        WDPD.append([N - 2 - 2 * abs(writhe - t), 4 * n + 1, N - 1 - 2 * abs(writhe - t), 4 * n + 2])
    else: 
        WDPD.append([N - 1 - 2 * abs(writhe - t), 4 * n + 1, N - 2 * abs(writhe - t), 4 * n])
        WDPD.append([4 * n + 1, N - 1 - 2 * abs(writhe - t), 4 * n + 2, N - 2 - 2 * abs(writhe - t)])
    clasp_center = N - 1 - 2 * abs(writhe - t)

    # First loop: writhe - t positive twists
    for i in range(1, writhe - t + 1):
        WDPD.append([clasp_center - 2*i - 1, clasp_center + 2*i + 1, clasp_center - 2*i, clasp_center + 2*i])
        WDPD.append([clasp_center + 2*i - 1, clasp_center - 2*i + 1, clasp_center + 2*i, clasp_center - 2*i])

    # Second loop: -writhe + t (negative) twists
    for i in range(1, -writhe + t + 1):
        WDPD.append([clasp_center - 2*i, clasp_center + 2*i - 1, clasp_center - 2*i + 1, clasp_center + 2*i])
        WDPD.append([clasp_center + 2*i, clasp_center - 2*i - 1, clasp_center + 2*i + 1, clasp_center - 2*i])

    return WDPD

def on_compute():
    raw_input = entry_input.get("1.0", tk.END).strip()
    if raw_input in pd_codes:
        pd_code = pd_codes[raw_input]
    else:
        pd_code = reformat_list(raw_input)
    if pd_code is None:
        return

    clasp = clasp_var.get()
    twists = twist_var.get()
    fmt = format_var.get()
    
    result = format_pd(compute_whitehead_double(pd_code, clasp, twists),fmt)
    output_text.delete("1.0", tk.END)
    output_text.insert(tk.END, str(result))

def format_pd(pd_code, fmt):
    if fmt == "raw":
        return str(pd_code)
    elif fmt == "mathematica":
        return "PD[" + ", ".join(f"X[{a},{b},{c},{d}]" for a,b,c,d in pd_code) + "]"
    elif fmt == "snapPy":
        return "PD: [" + ", ".join(f"({a},{b},{c},{d})" for a,b,c,d in pd_code) + "]"
    return str(pd_code)


# GUI
root = tk.Tk()
root.title("Whitehead Double PD Generator")

# Take input for knot
tk.Label(root, text="Enter Knot Name or PD Code:").pack(pady=5)
entry_input = tk.Text(root, height=5, width=60)
entry_input.pack()

# Take input for Clasp sign
tk.Label(root, text="Clasp sign:").pack()
clasp_var = tk.StringVar(value="+")  # default positive

frame_clasp = tk.Frame(root)
frame_clasp.pack()

tk.Radiobutton(frame_clasp, text="Positive", variable=clasp_var, value="+").pack(side=tk.LEFT)
tk.Radiobutton(frame_clasp, text="Negative", variable=clasp_var, value="-").pack(side=tk.LEFT)

# Take input for number of twists
tk.Label(root, text="Number of twists:").pack()
twist_var = tk.IntVar(value=0)  # default 0
twist_spinbox = tk.Spinbox(root, from_=-10, to=10, textvariable=twist_var, width=5)
twist_spinbox.pack()

# Change formatting
tk.Label(root, text="Output format:").pack()
format_var = tk.StringVar(value="raw")  # default

frame_format = tk.Frame(root)
frame_format.pack()
for fmt in ["raw", "mathematica", "snapPy"]:
    tk.Radiobutton(frame_format, text=fmt.capitalize(), variable=format_var, value=fmt).pack(side=tk.LEFT)

# DO
tk.Button(root, text="Compute Whitehead Double", command=on_compute).pack(pady=5)

# Output
tk.Label(root, text="Output PD Code:").pack(pady=5)
output_text = tk.Text(root, height=10, width=100)
output_text.pack()

root.mainloop()

